Condition number analysis and preconditioning of the finite cell method

The (Isogeometric) Finite Cell Method - in which a domain is immersed in a structured background mesh - suffers from conditioning problems when cells with small volume fractions occur. In this contribution, we establish a rigorous scaling relation between the condition number of (I)FCM system matrices and the smallest cell volume fraction. Ill-conditioning stems either from basis functions being small on cells with small volume fractions, or from basis functions being nearly linearly dependent on such cells. Based on these two sources of ill-conditioning, an algebraic preconditioning technique is developed, which is referred to as Symmetric Incomplete Permuted Inverse Cholesky (SIPIC). A detailed numerical investigation of the effectivity of the SIPIC preconditioner in improving (I)FCM condition numbers and in improving the convergence speed and accuracy of iterative solvers is presented for the Poisson problem and for two- and three-dimensional problems in linear elasticity, in which Nitche's method is applied in either the normal or tangential direction. The accuracy of the preconditioned iterative solver enables mesh convergence studies of the finite cell method.

==> SIPIC.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Algorithm for SIPIC preconditioner for SPD matrices      %
% Eindhoven University of Technology                       %
% 22-1-2016                                                %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function S = SIPIC(A,gmma,epsilon)

if (nargin < 3) || isempty(epsilon)
  epsilon = 100*eps; %elimination tolerance
end
if (nargin < 2) || isempty(gmma)
  gmma = 0.9;        %orthonormalization tolerance
end

n = length(A);                       %matrix size
p = true(n,1);                       %(un)eliminated functions
S = spdiags(1./sqrt(diag(A)),0,n,n); %initial (scaling) preconditioner
Sigma = {};                          %set of grouped dependencies
[I,J] = find(tril(S*A*S',-1)>gmma);  %dependence indices

iteration = 0;
while ~isempty(I) && iteration < 10  %if there are dependencies

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % group dependencies                                       %
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    % The dependencies loop over all groups in Sigma. If the 
    % dependency intersects a group, the group is added to the
    % dependency to form a new group. After the loop over all
    % groups, the dependency (new group) is added to Sigma and
    % the old group(s) is(are) removed.

    for dependency_index = 1:length(I)
        dependency = [I(dependency_index),J(dependency_index)];
        group_removals = []; %groups to be removed
        for group_index = 1:length(Sigma)
            group = Sigma{group_index};
            if intersect(group,dependency)
                dependency = union(group,dependency); %new group
                group_removals(end+1) = group_index;  %remove old group
            end
        end
        Sigma(group_removals) = []; %remove old group(s)
        Sigma{end+1} = dependency;  %add ne group
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % orthonormalize dependencies                              %
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    % First, the groups are sorted to minimize additional fill-in.
    % For every group Gram-Schmidt orthonormalization is applied.
    % Functions that are smaller than epsilon after
    % orthogonalization are not rescaled but eliminated.

    for group_index = 1:length(Sigma)
        group = Sigma{group_index};
        [~,order] = sort(sum(A(group,p)~=0,2)); %define order
        group = group(order);                   %set order
        A_group = A(group,group);               %local matrix A
        S_group = diag(1./sqrt(diag(A_group))); %local Preconditioner S
        for i = 1 : length(group)
            for j = 1 : i-1                     %orthogonalise to all j<i
                S_group(i,:) = S_group(i,:) ...
                    - (S_group(i,:)*A_group*S_group(j,:)')*S_group(j,:);         
            end
            if (S_group(i,:)*A_group*S_group(i,:)') <= epsilon %check norm
              S_group(i,:) = 0;    %set value to 0 for further GM process
              p(group(i)) = false; %eliminate function
            else
              S_group(i,:) = ...   %rescale function
                  S_group(i,:)/sqrt(S_group(i,:)*A_group*S_group(i,:)');
            end
        end
        S(group,group) = S_group;  %assemble
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % check if new dependencies have emerged                   %
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    [I,J] = find(tril(S*A*S',-1)>gmma); %dependence indices
    iteration = iteration + 1;
        
end

S = S(p,:); %return output

